A shell model of eye growth and elasticity

The eye grows during childhood to position the retina at the correct distance behind the lens to enable focused vision, a process called emmetropization. Animal studies have demonstrated that this growth process is dependent upon visual stimuli, while genetic and environmental factors that affect the likelihood of developing myopia have also been identified. The coupling between growth, remodeling and elastic response in the eye is particularly challenging to understand. To analyse this coupling, we develop a simple model of an eye growing under intraocular pressure in response to visual stimuli. Distinct to existing three-dimensional finite-element models of the eye, we treat the sclera as a thin axisymmetric hyperelastic shell which undergoes local growth in response to external stimulus. This simplified analytic model provides a tractable framework in which to evaluate various emmetropization hypotheses and understand different types of growth feedback, which we exemplify by demonstrating that local growth laws are sufficient to tune the global size and shape of the eye for focused vision across a range of parameter values.

==> Figures/Fibres/main.m <==
close all
clear all

f=figure;
t = tiledlayout(2,2,'Padding','none','TileSpacing','compact');

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
x1=xint;
sol1=Sxint;
hstar1=h./(Sxint(2,:).*Lphisol);
Z1=Zsol;
FI1=FI;
G1=G;
Lphisol1=Lphisol;
Ref1=Ref;
ZRef1=ZRef;
Rret1=Rret;
Zret1=Zret;
phi1=phi;
ModTarg1=ModTarg;
pcZ1=pcZ;
a1=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D100_i200.mat
x2=xint;
sol2=Sxint;
hstar2=h./(Sxint(2,:).*Lphisol);
Z2=Zsol;
FI2=FI;
G2=G;
Lphisol2=Lphisol;
Ref2=Ref;
ZRef2=ZRef;
Rret2=Rret;
Zret2=Zret;
phi2=phi;
ModTarg2=ModTarg;
pcZ2=pcZ;
a2=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D200_i200.mat
x3=xint;
sol3=Sxint;
hstar3=h./(Sxint(2,:).*Lphisol);
Z3=Zsol;
FI3=FI;
G3=G;
Lphisol3=Lphisol;
Ref3=Ref;
ZRef3=ZRef;
Rret3=Rret;
Zret3=Zret;
phi3=phi;
ModTarg3=ModTarg;
pcZ3=pcZ;
a3=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D400_i200.mat
x4=xint;
sol4=Sxint;
hstar4=h./(Sxint(2,:).*Lphisol);
Z4=Zsol;
FI4=FI;
G4=G;
Lphisol4=Lphisol;
Ref4=Ref;
ZRef4=ZRef;
Rret4=Rret;
Zret4=Zret;
phi4=phi;
ModTarg4=ModTarg;
pcZ4=pcZ;
a4=a0;

clear FI Lphisol Ref Ssol Sxint Zsol h xint pcZ phi a0 Rret Zret G ModTarg

%% Final centreline position
ax = gca();
nexttile()
plot(Z1,sol1(3,:),'-k',Z2,sol2(3,:),'-.k',Z4,sol4(3,:),':k')
hold on
patch([22.5,22.5,25.5,25.5],[0,3,3,0],0,'FaceColor','none')
axis equal
xlim([0 25])
ylim([0 14])
xlabel('$z$ (mm)')
ylabel('$r$ (mm)')
set(gca,'FontSize',20)

load SummaryRear_Nx501_Nt200_Tol6_Trunc0.001.mat
Zb1=RearPosn(:,1);
hs1=RearPosn(:,3);

load SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_D100.mat
Zb2=RearPosn(:,1);
hs2=RearPosn(:,3);

load SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_D200.mat
Zb3=RearPosn(:,1);
hs3=RearPosn(:,3);

load SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_D400.mat
Zb4=RearPosn(:,1);
hs4=RearPosn(:,3);

% ZRet
dt=1/200; t=dt:dt:1;
nexttile()
plot(t,Zb1-hs1/2,'-k',t,Zb2-hs2/2,'-.k',...
     t,Zb3-hs3/2,'--k',t,Zb4-hs4/2,':k')
ylim([19.5 24.1])
set(gca,'FontSize',20)
xlabel('$t$')
ylabel('Axial length (mm)')
legend({'$D=0$','$D=100$','$D=200$','$D=400$'},'Location','best')


% nexttile()
% plot(Z1,sol1(3,:),'-k',Z2,sol2(3,:),'-.k',Z4,sol4(3,:),':k')
% axis equal
% xlim([22.5 25.5])
% ylim([0 3])
% box on


%% Snapshots of Ls and Lphi and eta
% 1 at i=20, 2 at i=40, 3 at i=80, 5 at i=200
nexttile()
plot(x1,sol1(2,:),'-k',x2,sol2(2,:),'-.k',...
     x3,sol3(2,:),'--k',x4,sol4(2,:),':k')
ylim([1 1.05])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_{s}$')
set(gca,'FontSize',20)

nexttile()
plot(x1,Lphisol1,'-k',x2,Lphisol2,'-.k',...
     x3,Lphisol3,'--k',x4,Lphisol4,':k')
ylim([1 1.05])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_{\phi}$')
set(gca,'FontSize',20)

set(gcf,'Position',[360   316   919   576])


load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
x1=xint;
sol1=Sxint;
hstar1=h./(Sxint(2,:).*Lphisol);
Z1=Zsol;
FI1=FI;
G1=G;
Lphisol1=Lphisol;
Ref1=Ref;
ZRef1=ZRef;
Rret1=Rret;
Zret1=Zret;
phi1=phi;
ModTarg1=ModTarg;
pcZ1=pcZ;
a1=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D100_i200.mat
x2=xint;
sol2=Sxint;
hstar2=h./(Sxint(2,:).*Lphisol);
Z2=Zsol;
FI2=FI;
G2=G;
Lphisol2=Lphisol;
Ref2=Ref;
ZRef2=ZRef;
Rret2=Rret;
Zret2=Zret;
phi2=phi;
ModTarg2=ModTarg;
pcZ2=pcZ;
a2=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D200_i200.mat
x3=xint;
sol3=Sxint;
hstar3=h./(Sxint(2,:).*Lphisol);
Z3=Zsol;
FI3=FI;
G3=G;
Lphisol3=Lphisol;
Ref3=Ref;
ZRef3=ZRef;
Rret3=Rret;
Zret3=Zret;
phi3=phi;
ModTarg3=ModTarg;
pcZ3=pcZ;
a3=a0;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_D400_i200.mat
x4=xint;
sol4=Sxint;
hstar4=h./(Sxint(2,:).*Lphisol);
Z4=Zsol;
FI4=FI;
G4=G;
Lphisol4=Lphisol;
Ref4=Ref;
ZRef4=ZRef;
Rret4=Rret;
Zret4=Zret;
phi4=phi;
ModTarg4=ModTarg;
pcZ4=pcZ;
a4=a0;

clear FI Lphisol Ref Ssol Sxint Zsol h xint pcZ phi a0 Rret Zret G ModTarg
axes1 = axes('Position',[0.256800870511426 0.61284722222222 0.15233949945593 0.171875]);
plot(Z1,sol1(3,:),'-k',Z2,sol2(3,:),'-.k',Z4,sol4(3,:),':k')
axis equal
xlim([22.5 25.5])
ylim([0 3])
box on
axes1.XTick=[];
axes1.YTick=[];

exportgraphics(gcf,'fibres.eps','ContentType','vector')

==> Figures/Growth/main.m <==
close all
figure
cc = viridis(); cc = cc(end/4:end,:);

start_files = {'Sdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del2.mat','Sdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del6.mat','Sdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del2.mat','Sdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del6.mat','Sdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del2.mat','Sdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del6.mat'};
middle_files = {'Gdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del2_i20.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del6_i20.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del2_i20.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del6_i20.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del2_i20.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del6_i20.mat'};
end_files = {'Gdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del2_i200.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g4_del6_i200.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del2_i200.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g8_del6_i200.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del2_i200.mat','Gdata_Nx501_Nt200_Tol6_Trunc0.001_g12_del6_i200.mat'};

tiledlayout(3,2,'TileSpacing','compact','Padding','normal');

for i = 1 : length(start_files)
    nexttile()
    hold on

    load(start_files{i})
    xs = linspace(min(xint),max(xint),25);
    Z = interp1(xint,Zret,xs);
    R = interp1(xint,Rret,xs);
    G = interp1(xint,G,xs);
    [X,Y,Z,C] = make_shell(Z,R,G);
    surface(X,Y,Z,C,'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5)
    axis equal
    shading faceted
    colormap(cc)
    plot3(X(1,:),Y(1,:),Z(1,:),'-k','LineWidth',1)
    zlim([-12,12])
    xlim([0 24.9])
    ylim([0 13])
    view(0,90)
    box on
    set(gca,'XMinorTick','on','XMinorGrid','on')
    set(gca,'YMinorTick','on','YMinorGrid','on')
    if i > 4
        xlabel('$z$ (mm)')
    else
        set(gca,'XTickLabel',{})
    end
    if mod(i,2) == 1
        ylabel('$r$ (mm)')
    else
        set(gca,'YTickLabel',{})
    end
    if i == 2
       c = colorbar;
       c.Layout.Tile = 'east';
       c.TickLabelInterpreter = 'latex';
       c.Label.String = '\eta';
    end
    if i == 5
        text(22,10,'$t$','FontSize',20);
        annotation(gcf,'arrow',[0.382608695652174 0.423188405797101],...
        [0.244398773006135 0.289570552147239]);
    end
    caxis([0,240])
    set(gca,'FontSize',20)

    load(middle_files{i})
    Z = Zret(1:10:501);
    R = Rret(1:10:501);
    G = G(1:10:501);
    plot(Z,R,'-k','LineWidth',1)

    load(end_files{i})
    Z = Zret(1:10:501);
    R = Rret(1:10:501);
    G = G(1:10:501);
    plot(Z,R,'-k','LineWidth',1)
end
set(gcf,'Position',[109         120        1035         815])
exportgraphics(gcf,'Growing.eps','ContentType','image','Resolution',400)

figure
tiledlayout(1,2,'TileSpacing','compact','Padding','none')
filenames2 = {'SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g4_del2.mat','SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g8_del2.mat','SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g12_del2.mat'};
filenames6 = {'SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g4_del6.mat','SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g8_del6.mat','SummaryRear_Nx501_Nt200_Tol6_Trunc0.001_g12_del6.mat'};
styles = {'-','-.','--'};
% Delta = 2
nexttile()
hold on
for i = 1 : length(filenames2)
    load(filenames2{i})
    Zsclera = RearPosn(:,1);
    Rsclera = RearPosn(:,2);
    hstar = RearPosn(:,3);
    Thsol = RearPosn(:,4);
    Zret = Zsclera-hstar.*cos(Thsol)/2;
    plot(linspace(0,1,length(Zret)),Zret,'LineWidth',2,'LineStyle',styles{i},'Color','black');
end
set(gca,'FontSize',20)
ylim([19,25])
legend({'$\Gamma=4$','$\Gamma=8$','$\Gamma=12$'},'Location','best')
box on
set(gca,'XMinorTick','on','XMinorGrid','on')
set(gca,'YMinorTick','on','YMinorGrid','on')
grid on
ylabel('Axial length (mm)')
xlabel('$t$')

% Delta = 4
nexttile()
hold on
for i = 1 : length(filenames6)
    load(filenames6{i})
    Zsclera = RearPosn(:,1);
    Rsclera = RearPosn(:,2);
    hstar = RearPosn(:,3);
    Thsol = RearPosn(:,4);
    Zret = Zsclera-hstar.*cos(Thsol)/2;
    plot(linspace(0,1,length(Zret)),Zret,'LineWidth',2,'LineStyle',styles{i},'Color','black');
end
set(gca,'FontSize',20)
ylim([19,25])
legend({'$\Gamma=4$','$\Gamma=8$','$\Gamma=12$'},'Location','best')
box on
set(gca,'XMinorTick','on','XMinorGrid','on')
set(gca,'YMinorTick','on','YMinorGrid','on')
set(gca,'YTickLabel',{})
grid on
xlabel('$t$')

set(gcf,'Position',[108         464        1012         413])
exportgraphics(gcf,'GrowingRate.eps','ContentType','vector')


==> Figures/Growth/make_shell.m <==
function [X1,Y1,Z1,C1] = make_shell(Z,R,G)
	NZ1=length(Z);
	Nphi=20;
	phi=linspace(pi/2,pi,Nphi);
	N1=NZ1*Nphi;
	X1=zeros(Nphi,NZ1);
	Y1=X1;
	Z1=X1;
	C1=X1;
	for i=1:Nphi
	    Z1(i,:)=R*cos(phi(i));
	    Y1(i,:)=R*sin(phi(i));
	    X1(i,:)=Z;
	    C1(i,:)=G;
	end
end

==> Figures/HandPsi/main.m <==
close all
figure
tiledlayout(1,2,'Padding','none','TileSpacing','normal')

Nx=501;
Trunc = 1e-3;
alpha = 0.8;
rho = 10;
hcorn = 0.65;
x = linspace(Trunc,alpha*pi*rho,Nx);
H = (x<rho*pi/2).*(0.65-tanh((x-pi*rho/6)/1.5)*0.2) + ...
    (x>rho*pi/2).*(0.475+tanh(x-0.7*pi*rho)*0.025);
xeq = pi*rho/2;
xr = xeq/4;
xs = xr/5;
psi = 0*x+0.25 + 0.22*(x>=xeq).*cos( pi*(x-xeq)/(x(end)-xeq) ) + ...
     (x>=xr).*(x<xeq).*(0.05-0.17*cos( pi*(x-xr)/(xeq-xr) )) + ...
     (x>=xs).*(x<xr).*(0.06*cos( pi*(x-xs)/(xr-xs) )-0.06);

nexttile()
plot(x,H,'-k')
xlim([0 26])
ylim([0 1])
xlabel('$\Sigma$ (mm)')
ylabel('$H$ (mm)')
set(gca,'FontSize',20)

nexttile()
plot(x,psi,'-k')
xlim([0 26])
xlabel('$\Sigma$ (mm)')
ylabel('$\psi/\pi$')
set(gca,'FontSize',20)

set(gcf,'Position',[397   593   837   346])
exportgraphics(gcf,'HandPsi.eps','ContentType','vector')


==> Figures/NonuniformNoFibre/main.m <==
close all
figure
t = tiledlayout(1,4,'Padding','none','TileSpacing','none');
nexttile([1,2])

load UniformSdata_Nx501_Nt200_Tol6_Trunc0.001.mat
xICUniform=xint;
solICUniform=Sxint;
hstarICUniform=h./(Sxint(2,:).*Lphisol);
ZICUniform=Zsol;
FIICUniform=FI;
LphisolICUniform=Lphisol;
RefICUniform=Ref;
ZRefICUniform=ZRef;
GICUniform=G;

load UniformGdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
xUniform=xint;
solUniform=Sxint;
hstarUniform=h./(Sxint(2,:).*Lphisol);
ZUniform=Zsol;
FIUniform=FI;
GUniform=G;
LphisolUniform=Lphisol;
RefUniform=Ref;
ZRefUniform=ZRef;
RretUniform=Rret;
ZretUniform=Zret;
phiUniform=phi;
ModTargUniform=ModTarg;
pcZUniform=pcZ;

load NonuniformSdata_Nx501_Nt200_Tol6_Trunc0.001.mat
xIC=xint;
solIC=Sxint;
hstarIC=h./(Sxint(2,:).*Lphisol);
ZIC=Zsol;
FIIC=FI;
LphisolIC=Lphisol;
RefIC=Ref;
ZRefIC=ZRef;
GIC=G;

load NonuniformGdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
x=xint;
sol=Sxint;
hstar=h./(Sxint(2,:).*Lphisol);
Z=Zsol;
FI=FI;
G=G;
Lphisol=Lphisol;
Ref=Ref;
ZRef=ZRef;
Rret=Rret;
Zret=Zret;
phi=phi;
ModTarg=ModTarg;
pcZ=pcZ;


%% Snapshots of initial and final deformed configurations
%t=0, t=1

zLeftInitNonuniform = ZIC-hstarIC.*cos(solIC(4,:))/2;
rLeftInitNonuniform = solIC(3,:)-hstarIC.*sin(solIC(4,:))/2;
zRightInitNonuniform = ZIC+hstarIC.*cos(solIC(4,:))/2;
rRightInitNonuniform = solIC(3,:)+hstarIC.*sin(solIC(4,:))/2;

zLeftFinalNonuniform = Z-hstar.*cos(sol(4,:))/2;
rLeftFinalNonuniform = sol(3,:)-hstar.*sin(sol(4,:))/2;
zRightFinalNonuniform = Z+hstar.*cos(sol(4,:))/2;
rRightFinalNonuniform = sol(3,:)+hstar.*sin(sol(4,:))/2;

zLeftInitUniform = ZICUniform-hstarICUniform.*cos(solICUniform(4,:))/2;
rLeftInitUniform = solICUniform(3,:)-hstarICUniform.*sin(solICUniform(4,:))/2;
zRightInitUniform = ZICUniform+hstarICUniform.*cos(solICUniform(4,:))/2;
rRightInitUniform = solICUniform(3,:)+hstarICUniform.*sin(solICUniform(4,:))/2;

zLeftFinalUniform = ZUniform-hstarUniform.*cos(solUniform(4,:))/2;
rLeftFinalUniform = solUniform(3,:)-hstarUniform.*sin(solUniform(4,:))/2;
zRightFinalUniform = ZUniform+hstarUniform.*cos(solUniform(4,:))/2;
rRightFinalUniform = solUniform(3,:)+hstarUniform.*sin(solUniform(4,:))/2;

% Add a 3D mesh behind the first snapshot.
NZ1=length(zLeftInitNonuniform);
Nphi=20;
phi=linspace(pi/2,pi,Nphi);
N1=NZ1*Nphi;
X1=zeros(Nphi,NZ1);
Y1=X1;
Z1=X1;
C1=X1;
for i=1:Nphi
    Z1(i,:)=rLeftInitNonuniform*cos(phi(i));
    Y1(i,:)=rLeftInitNonuniform*sin(phi(i));
    X1(i,:)=zLeftInitNonuniform;
end

mesh(X1(:,1:25:end),Y1(:,1:25:end),Z1(:,1:25:end),'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5,'EdgeColor',0.7*[1,1,1])
view(0,90)
grid off
lLower = [zLeftInitUniform; rLeftInitUniform];
lLower = sortrows(lLower');
lUpper = [zRightInitUniform; rRightInitUniform];
lUpper = sortrows(lUpper');
patch([lLower(:,1);flipud(lUpper(:,1))],[lLower(:,2);flipud(lUpper(:,2))],1*[1,1,1],'LineStyle','none','FaceAlpha',1);
lLower = [zLeftFinalUniform; rLeftFinalUniform];
lLower = sortrows(lLower');
lUpper = [zRightFinalUniform; rRightFinalUniform];
lUpper = sortrows(lUpper');
patch([lLower(:,1);flipud(lUpper(:,1))],[lLower(:,2);flipud(lUpper(:,2))],1*[1,1,1],'LineStyle','none','FaceAlpha',1);

lLower = [zLeftInitNonuniform; rLeftInitNonuniform];
lLower = sortrows(lLower');
lUpper = [zRightInitNonuniform; rRightInitNonuniform];
lUpper = sortrows(lUpper');
h1 = patch([lLower(:,1);flipud(lUpper(:,1))],[lLower(:,2);flipud(lUpper(:,2))],0.95*[1,1,1],'FaceAlpha',1);
lLower = [zLeftFinalNonuniform; rLeftFinalNonuniform];
lLower = sortrows(lLower');
lUpper = [zRightFinalNonuniform; rRightFinalNonuniform];
lUpper = sortrows(lUpper');
patch([lLower(:,1);flipud(lUpper(:,1))],[lLower(:,2);flipud(lUpper(:,2))],0.95*[1,1,1],'FaceAlpha',1);

zRightInitUniform = interp1(xICUniform,zRightInitUniform,linspace(xICUniform(1),xICUniform(end),20));
rRightInitUniform = interp1(xICUniform,rRightInitUniform,linspace(xICUniform(1),xICUniform(end),20));
zLeftInitUniform = interp1(xICUniform,zLeftInitUniform,linspace(xICUniform(1),xICUniform(end),20));
rLeftInitUniform = interp1(xICUniform,rLeftInitUniform,linspace(xICUniform(1),xICUniform(end),20));
zRightFinalUniform = interp1(xUniform,zRightFinalUniform,linspace(xUniform(1),xUniform(end),20));
rRightFinalUniform = interp1(xUniform,rRightFinalUniform,linspace(xUniform(1),xUniform(end),20));
zLeftFinalUniform = interp1(xUniform,zLeftFinalUniform,linspace(xUniform(1),xUniform(end),20));
rLeftFinalUniform = interp1(xUniform,rLeftFinalUniform,linspace(xUniform(1),xUniform(end),20));

hold on
% plot(ZIC-hstarIC.*cos(solIC(4,:))/2,solIC(3,:)-hstarIC.*sin(solIC(4,:))/2,'k')
h2 = plot(zLeftInitUniform,rLeftInitUniform,'--k','LineWidth',1);
% plot(ZIC+hstarIC.*cos(solIC(4,:))/2,solIC(3,:)+hstarIC.*sin(solIC(4,:))/2,'k')
plot(zRightInitUniform,rRightInitUniform,'--k','LineWidth',1)
% plot(Z-hstar.*cos(sol(4,:))/2,sol(3,:)-hstar.*sin(sol(4,:))/2,'k',...
     % Z+hstar.*cos(sol(4,:))/2,sol(3,:)+hstar.*sin(sol(4,:))/2,'k')
plot(zLeftFinalUniform,rLeftFinalUniform,'--k','LineWidth',1)
plot(zRightFinalUniform,rRightFinalUniform,'--k','LineWidth',1)
axis equal
xlim([0 25])
ylim([0 14])
plot([min(xlim),max(xlim)],[0,0],'black','LineWidth',0.5)
set(gca,'FontSize',20)
xlabel('$z$ (mm)')
ylabel('$r$ (mm)')
text(12.0293453724605, 7.90744920993228,'$t=0$','Interpreter','latex','FontSize',20)
text(21.304740406320548,9.999999999999998,'$t=1$','Interpreter','latex','FontSize',20)
box on
legend([h1,h2],{'Non-uniform','Uniform'},'Location','best')


%% Snapshots of initial and final Ls and Lphi
% t=0, t=1

nexttile()
plot(xIC,solIC(2,:),'-k')
hold on
plot(x,sol(2,:),'-k','linew',2)
plot(xICUniform,solICUniform(2,:),'--k')
plot(xUniform,solUniform(2,:),'--k','linew',2)
ylim([1 1.05])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_s$')
set(gca,'FontSize',20)
box on
legend({'Non-uniform, $t=0$','Non-uniform, $t=1$','Uniform, $t=0$','Uniform, $t=1$'},'Location','best','FontSize',12)


nexttile()
hold on
plot(xIC,solIC(2,:),'-k')
plot(x,Lphisol,'-k','linew',2)
plot(xICUniform,LphisolICUniform,'--k')
plot(xUniform,LphisolUniform,'--k','linew',2)
ylim([1 1.05])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_{\phi}$')
set(gca,'FontSize',20)
box on


set(gcf,'Position',[5         590        1138         291])
exportgraphics(gcf,'nonuniformNoFibre.eps','ContentType','vector')

==> Figures/Shells/main.m <==
close all

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i20.mat
G1=G(1:10:501);
Rsol1=Sxint(3,1:10:501);
Zsol1=Zsol(1:10:501);

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i40.mat
G2=G(1:10:501);
Rsol2=Sxint(3,1:10:501);
Zsol2=Zsol(1:10:501);

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i80.mat
G3=G(1:10:501);
Rsol3=Sxint(3,1:10:501);
Zsol3=Zsol(1:10:501);

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
G5=G(1:10:501);
Rsol5=Sxint(3,1:10:501);
Zsol5=Zsol(1:10:501);


clear FI Lphisol Ref Ssol Sxint Zsol h xint pcZ phi a0 Rsol Zret G ModTarg

bottom = min([min(G1),min(G3),min(G5)]);
top  = max([max(G1),max(G3),max(G5)]);
cc = viridis(); cc = cc(end/4:end,:);

NZ1=length(Zsol1);
Nphi=20;
phi=linspace(0,pi,Nphi);
N1=NZ1*Nphi;
X1=zeros(Nphi,NZ1);
Y1=X1;
Z1=X1;
C1=X1;
for i=1:Nphi
    Z1(i,:)=Rsol1*cos(phi(i));
    Y1(i,:)=Rsol1*sin(phi(i));
    X1(i,:)=Zsol1;
    C1(i,:)=G1;
end

figure, surface(X1,Y1,Z1,C1,'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5)
axis equal
shading faceted
view(-68.077877469739121,7.811385673691998)
caxis([bottom top]);
colormap(cc)
hold on
plot3(X1(:,end),Y1(:,end),Z1(:,end),'-k','LineWidth',2)
plot3(X1(1,:),Y1(1,:),Z1(1,:),'-k','LineWidth',2)
plot3(X1(end,:),Y1(end,:),Z1(end,:),'-k','LineWidth',2)
zlim([-12,12])
xlim([0,25])
ylim([0,12])
axis off
exportgraphics(gcf,'Shell_t_01.eps','ContentType','image','Resolution',400)


NZ2=length(Zsol2);
N2=NZ2*Nphi;
X2=zeros(Nphi,NZ2);
Y2=X2;
Z2=X2;
C2=X2;
for i=1:Nphi
    Z2(i,:)=Rsol2*cos(phi(i));
    Y2(i,:)=Rsol2*sin(phi(i));
    X2(i,:)=Zsol2;
    C2(i,:)=G2;
end

figure, surface(X2,Y2,Z2,C2,'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5)
axis equal
shading faceted
view(-68.077877469739121,7.811385673691998)
caxis([bottom top]);
colormap(cc)
hold on
plot3(X2(:,end),Y2(:,end),Z2(:,end),'-k','LineWidth',2)
plot3(X2(1,:),Y2(1,:),Z2(1,:),'-k','LineWidth',2)
plot3(X2(end,:),Y2(end,:),Z2(end,:),'-k','LineWidth',2)
zlim([-12,12])
xlim([0,25])
ylim([0,12])
axis off
exportgraphics(gcf,'Shell_t_02.eps','ContentType','image','Resolution',400)


NZ3=length(Zsol3);
N3=NZ3*Nphi;
X3=zeros(Nphi,NZ3);
Y3=X3;
Z3=X3;
C3=X3;
for i=1:Nphi
    Z3(i,:)=Rsol3*cos(phi(i));
    Y3(i,:)=Rsol3*sin(phi(i));
    X3(i,:)=Zsol3;
    C3(i,:)=G3;
end

figure, surface(X3,Y3,Z3,C3,'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5)
axis equal
shading faceted
view(-68.077877469739121,7.811385673691998)
caxis([bottom top]);
colormap(cc)
hold on
plot3(X3(:,end),Y3(:,end),Z3(:,end),'-k','LineWidth',2)
plot3(X3(1,:),Y3(1,:),Z3(1,:),'-k','LineWidth',2)
plot3(X3(end,:),Y3(end,:),Z3(end,:),'-k','LineWidth',2)
zlim([-12,12])
xlim([0,25])
ylim([0,12])
axis off
exportgraphics(gcf,'Shell_t_04.eps','ContentType','image','Resolution',400)

%% 

% Z1 at i=20, Z5 at i=200
NZ5=length(Zsol5);
N5=NZ5*Nphi;
X5=zeros(Nphi,NZ5);
Y5=X5;
Z5=X5;
C5=X5;
for i=1:Nphi
    Z5(i,:)=Rsol5*cos(phi(i));
    Y5(i,:)=Rsol5*sin(phi(i));
    X5(i,:)=Zsol5;
    C5(i,:)=G5;
end

figure, surface(X5,Y5,Z5,C5,'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5)
axis equal
shading faceted
view(-68.077877469739121,7.811385673691998)
caxis([bottom top]);
colormap(cc)
hold on
plot3(X5(:,end),Y5(:,end),Z5(:,end),'-k','LineWidth',2)
plot3(X5(1,:),Y5(1,:),Z5(1,:),'-k','LineWidth',2)
plot3(X5(end,:),Y5(end,:),Z5(end,:),'-k','LineWidth',2)
zlim([-12,12])
xlim([0,25])
ylim([0,12])
axis off
exportgraphics(gcf,'Shell_t_10.eps','ContentType','image','Resolution',400)

figure
c = colorbar;
c.TickLabelInterpreter='latex';
c.Label.String='\eta';
caxis([bottom,top])
set(gca,'FontSize',28)
axis off
colormap(cc)
set(c,'Position',[0.849404804195677,0.10952380952381,0.05571428571429,0.815476190476191])
exportgraphics(gcf,'colorbar.eps','ContentType','vector','Resolution',400)

==> Figures/UniformNoFibre/main.m <==
close all
cc = viridis(); cc = cc(end/4:end,:);

figure
t = tiledlayout(1,4,'Padding','none','TileSpacing','none');
nexttile([1,2])

load Sdata_Nx501_Nt200_Tol6_Trunc0.001.mat
xIC=xint;
solIC=Sxint;
hstarIC=h./(Sxint(2,:).*Lphisol);
ZIC=Zsol;
FIIC=FI;
LphisolIC=Lphisol;
RefIC=Ref;
ZRefIC=ZRef;
GIC=G;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i20.mat
x1=xint;
sol1=Sxint;
hstar1=h./(Sxint(2,:).*Lphisol);
Z1=Zsol;
FI1=FI;
G1=G;
Lphisol1=Lphisol;
Ref1=Ref;
ZRef1=ZRef;
Rret1=Rret;
Zret1=Zret;
phi1=phi;
ModTarg1=ModTarg;
pcZ1=pcZ;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i40.mat
x2=xint;
sol2=Sxint;
hstar2=h./(Sxint(2,:).*Lphisol);
Z2=Zsol;
FI2=FI;
G2=G;
Lphisol2=Lphisol;
Ref2=Ref;
ZRef2=ZRef;
Rret2=Rret;
Zret2=Zret;
phi2=phi;
ModTarg2=ModTarg;
pcZ2=pcZ;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i80.mat
x3=xint;
sol3=Sxint;
hstar3=h./(Sxint(2,:).*Lphisol);
Z3=Zsol;
FI3=FI;
G3=G;
Lphisol3=Lphisol;
Ref3=Ref;
ZRef3=ZRef;
Rret3=Rret;
Zret3=Zret;
phi3=phi;
ModTarg3=ModTarg;
pcZ3=pcZ;

load Gdata_Nx501_Nt200_Tol6_Trunc0.001_i200.mat
x5=xint;
sol5=Sxint;
hstar5=h./(Sxint(2,:).*Lphisol);
Z5=Zsol;
FI5=FI;
G5=G;
Lphisol5=Lphisol;
Ref5=Ref;
ZRef5=ZRef;
Rret5=Rret;
Zret5=Zret;
phi5=phi;
ModTarg5=ModTarg;
pcZ5=pcZ;


clear FI Lphisol Ref Ssol Sxint Zsol h xint pcZ phi a0 Rret Zret G ModTarg

bottom = min([min(G1),min(G3),min(G5)]);
top  = max([max(G1),max(G3),max(G5)]);

load SurfacesR
P1R=P(1,1); P2R=P(2,1); P3R=P(3,1);
pcZR = pc(3);
periphR = atan2(v0(1,end,1),v0(3,end,1));
clear ri zi P pc v0
phiR = atan2(Rret1,Zret1-pcZR);

indR = sum(phiR<periphR);
ModTargR = P1R*phiR(1:indR).^4+P2R*phiR(1:indR).^2+P3R;
NR=length(ModTargR);

%% Snapshots of reference and deformed configuration
% Z1 at i=20, Z5 at i=200
hold on
% plot(ZretIC,RretIC,'-k')
plot(Zret1,Rret1,'-k','LineWidth',1)
plot(Zret2,Rret2,'-k','LineWidth',1)
plot(Zret3,Rret3,'-k','LineWidth',1)
plot(Zret5,Rret5,'-k','LineWidth',1)
skip = 30;
xblue = pcZ1+ModTarg1.*cos(phi1(1:length(ModTarg1)));
yblue = ModTarg1.*sin(phi1(1:length(ModTarg1)));
xred = pcZR+ModTargR.*cos(phiR(1:indR));
yred = ModTargR.*sin(phiR(1:indR));

dblue = [0, cumsum(sqrt(diff(xblue).^2 + diff(yblue).^2))];
xblue = interp1(dblue,xblue,linspace(dblue(1),dblue(end),20));
yblue = interp1(dblue,yblue,linspace(dblue(1),dblue(end),20));
dred = [0, cumsum(sqrt(diff(xred).^2 + diff(yred).^2))];
xred = interp1(dred,xred,linspace(dred(1),dred(end),20));
yred = interp1(dred,yred,linspace(dred(1),dred(end),20));

plot(xblue,yblue,'b','LineWidth',2,'LineStyle','--');
plot(xred,yred,'r','LineWidth',2,'LineStyle','--');
axis equal
xlim([0 25])
ylim([[0 14]-0.05])

% Add a 3D mesh behind the first snapshot.
NZ1=length(Zret1);
Nphi=20;
phi=linspace(pi/2,pi,Nphi);
N1=NZ1*Nphi;
X1=zeros(Nphi,NZ1);
Y1=X1;
Z1=X1;
C1=X1;
for i=1:Nphi
    Z1(i,:)=Rret1*cos(phi(i));
    Y1(i,:)=Rret1*sin(phi(i));
    X1(i,:)=Zret1;
    C1(i,:)=G1;
end
mesh(X1(:,1:25:end),Y1(:,1:25:end),Z1(:,1:25:end),'AlphaDataMapping','direct','EdgeAlpha',0.5,'AlphaData',0.5,'EdgeColor',0.7*[1,1,1])
box on
xlabel('$z$ (mm)')
ylabel('$r$ (mm)')
annotation(gcf,'arrow',[0.279947192884937 0.308171206225681],...
    [0.665079365079365 0.853968253968254]);
text(15.607999999999997,12.611999999999998,'$t$','Interpreter','latex','FontSize',20)
set(gca,'FontSize',20)

nexttile()
%% Snapshots of alpha_s and alpha_phi
% 1 at i=20, 2 at i=40, 3 at i=80, 5 at i=200
plot(xIC,solIC(2,:),'-k',x1,sol1(2,:),'-k',x2,sol2(2,:),'-k',...
     x3,sol3(2,:),'-k',x5,sol5(2,:),'-k')
ylim([1 1.04])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_{s}$')
set(gca,'FontSize',20)
text(7.233265720081135,1.023645621181263,'$t$','Interpreter','latex','FontSize',20)



nexttile()
plot(xIC,LphisolIC,'-k',x1,Lphisol1,'-k',x2,Lphisol2,'-k',...
     x3,Lphisol3,'-k',x5,Lphisol5,'-k')
ylim([1 1.04])
xlim([0 31])
xlabel('$\sigma$ (mm)')
ylabel('$\alpha_{\phi}$')
set(gca,'FontSize',20)
text(25.12601626016262,1.029837067209776,'$t$','Interpreter','latex','FontSize',20)

set(gcf,'Position',[219,640,1285,315])

annotation(gcf,'arrow',[0.568663146192332 0.596887159533076],...
    [0.42063492063492 0.609523809523809]);
annotation(gcf,'arrow',[0.933643690939413 0.961867704280157],...
    [0.541269841269841 0.73015873015873]);

exportgraphics(gcf,'retina_stretches.eps','ContentType','vector')
